Machine Love

While ML generates much economic value, many of us have problematic relationships with social media and other ML-powered applications. One reason is that ML often optimizes for what we want in the moment, which is easy to quantify but at odds with what is known scientifically about human flourishing. Thus, through its impoverished models of us, ML currently falls far short of its exciting potential, which is for it to help us to reach ours. While there is no consensus on defining human flourishing, from diverse perspectives across psychology, philosophy, and spiritual traditions, love is understood to be one of its primary catalysts. Motivated by this view, this paper explores whether there is a useful conception of love fitting for machines to embody, as historically it has been generative to explore whether a nebulous concept, such as life or intelligence, can be thoughtfully abstracted and reimagined, as in the fields of machine intelligence or artificial life. This paper forwards a candidate conception of machine love, inspired in particular by work in positive psychology and psychotherapy: to provide unconditional support enabling humans to autonomously pursue their own growth and development. Through proof of concept experiments, this paper aims to highlight the need for richer models of human flourishing in ML, provide an example framework through which positive psychology can be combined with ML to realize a rough conception of machine love, and demonstrate that current language models begin to enable embodying qualitative humanistic principles. The conclusion is that though at present ML may often serve to addict, distract, or divide us, an alternative path may be opening up: We may align ML to support our growth, through it helping us to align ourselves towards our highest aspirations.

==> images/icons/convert.py <==
import glob
from svglib.svglib import svg2rlg
from reportlab.graphics import renderPM

svgs = glob.glob("*.svg")

def conv(inp,out,dpi=256):
  drawing = svg2rlg(inp)
  renderPM.drawToFile(drawing, out, fmt='PNG',dpi=dpi)

for svg in svgs:
  out = svg[:-3]+"png"
  print(svg,out)
  conv(svg,out)


==> images/icons/convert2.py <==
import cairosvg

input_svg_path= "warning.svg"
output_png_path = "warning.png"
width = 128
height = 128
# read svg file -> write png file
cairosvg.svg2png(url=input_svg_path, write_to=output_png_path, output_width=width, output_height=height)

